Mean field quantization of effective string

I describe the recently proposed quantization of bosonic string about the mean-field ground state, paying special attention to the differences from the usual quantization about the classical vacuum which turns out to be unstable for d>2. In particular, the string susceptibility index $\gamma_{\rm str}$ is 1 in the usual perturbation theory, but equals 1/2 in the mean-field approximation that applies for 2<d<26. I show that the total central charge equals zero in the mean-field approximation and argue that fluctuations about the mean field do not spoil conformal invariance.

==> anc/appendixC.tex <==
\documentclass[prd,preprint,groupedaddress,nofootinbib,showpacs,preprintnumbers]{revtex4}
\begin{document}

%\section{Mathematica programs\label{appM}}
\section*{APPENDIX  C: MATHEMATICA PROGRAMS}


\subsection{Program for computing diagrams in Fig.~3 that results in (8.9)}

\begin{verbatim}
(* Computation of T_zz by integration over angles and x=k^2, y=q^2 *)
x =.
y =.
M =.
k = Sqrt[x]
q = Sqrt[y]
al = 1
Normal[Series[(2 k^2 Cos[bet]^2 - al k p Cos[bet] - k^2) M^6/(k^2 + q^2 -
      2 k q Cos[the])/(k^2 + al^2 p^2 - 2 al k p Cos[bet] + M^2)/(q^2 + al^2 p^2 - 
         2 al p q Cos[bet + the] + M^2)/(k^2 + M^2)/(q^2 + M^2), {p, 0, 2}]];
ixyan = Integrate[%, {bet, 0, 2 Pi}]
iixlay = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {x > y > 0}]
ii1 = Normal[
  Series[Integrate[iixlay, {y, 0, x - mu^2}, 
    Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]]
iiylax = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {y > x > 0}]
ii2 = Normal[
  Series[Integrate[iiylax, {y, x + mu^2, Infinity}, 
    Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]]
ResaM = Integrate[FullSimplify[ii1 + ii2], {x, 0, Infinity}, 
  Assumptions -> {M > mu > 0}]
M = Sqrt[2]
Resa2 = ResaM
M = 1
Resa1 = ResaM
tResa = FullSimplify[(Resa2 - 2 Resa1)/16/Pi^2]
M =.
Normal[Series[(2 k^2 Cos[bet]^2 - al k p Cos[bet] - 
      k^2) M^6/(k^2 + q^2 - 2 k q Cos[the])/(k^2 + al^2 p^2 - 
         2 al k p Cos[bet] + M^2)/(k^2 + M^2)^2/(q^2 + M^2), {p, 0, 2}]];
ixyan = Integrate[%, {bet, 0, 2 Pi}]
iixlay = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {x > y > 0}]
ii1 = Normal[
  Series[Integrate[iixlay, {y, 0, x - mu^2}, 
    Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]]
iiylax = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {y > x > 0}]
ii2 = Normal[
  Series[Integrate[iiylax, {y, x + mu^2, Infinity}, 
    Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]]
ResbM = Integrate[FullSimplify[ii1 + ii2], {x, 0, Infinity}, 
  Assumptions -> {M > mu > 0}]
M = Sqrt[2]
Resb2 = ResbM
M = 1
Resb1 = ResbM
tResb = FullSimplify[(Resb2 - 2 Resb1)/16/Pi^2]
M =.
Normal[Series[(2 k^2 Cos[bet]^2 - al k p Cos[bet] - 
      k^2) M^4/(k^2 + q^2 - 2 k q Cos[the])/(k^2 + al^2 p^2 - 
         2 al k p Cos[bet] + M^2)/(k^2 + M^2)/(q^2 + M^2), {p, 0, 2}]];
ixyan = Integrate[%, {bet, 0, 2 Pi}]
iixlay = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {x > y > 0}]
ii1 = Normal[
  Series[Integrate[iixlay, {y, 0, x - mu^2}, 
    Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]]
iiylax = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {y > x > 0}]
ii2 = Normal[
  Series[Integrate[iiylax, {y, x + mu^2, Infinity}, 
    Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]]
RescM = Integrate[FullSimplify[ii1 + ii2], {x, 0, Infinity}, 
  Assumptions -> {M > mu > 0}]
M = Sqrt[2]
Resc2 = RescM
M = 1
Resc1 = RescM
tResc = FullSimplify[(Resc2 - 2 Resc1)/16/Pi^2]
M =.
FullSimplify[tResa + 2 tResb - 2 tResc, Assumptions -> {mu > 0}]
(* gives -13 p^2/288 *)
\end{verbatim}

\subsection{Program for computing diagrams in Fig.~4 that results in (8.12)}

\begin{verbatim}
(* Computation of S_eff by integration over angles and x=k^2, y=q^2  *)
x =.
y =.
M =.
k = Sqrt[x]
q = Sqrt[y]
al = 1
Normal[Series[M^8/(k^2 + q^2 - 2 k q Cos[the])/(k^2 + al^2 p^2 - 
         2 al k p Cos[bet] + M^2)/(q^2 + al^2 p^2 - 
        2 al p q Cos[bet + the] + M^2)/(k^2 + M^2)/(q^2 + M^2), {p, 0, 2}]];
ixyan = Integrate[%, {bet, 0, 2 Pi}];
iixlay = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {x > y > 0}]
ii1 = Normal[Series[Integrate[iixlay, {y, 0, x - mu^2}, 
     Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]];
iiylax = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {y > x > 0}]
ii2 = Normal[Series[Integrate[iiylax, {y, x + mu^2, Infinity}, 
     Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]];
ResaM = Integrate[FullSimplify[ii1 + ii2], {x, 0, Infinity}, 
  Assumptions -> {M > mu > 0}]
M = Sqrt[2];
Resa2 = ResaM;
M = 1;
Resa1 = ResaM;
SResa = FullSimplify[(Resa2 - 2 Resa1)/16/Pi^2]
M =.
Normal[Series[M^8/(k^2 + q^2 - 2 k q Cos[the])/(k^2 + al^2 p^2 - 
        2 al k p Cos[bet] + M^2)/(k^2 + M^2)^2/(q^2 + M^2), {p, 0, 2}]];
ixyan = Integrate[%, {bet, 0, 2 Pi}];
iixlay = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {x > y > 0}]
ii1 = Normal[Series[Integrate[iixlay, {y, 0, x - mu^2}, 
     Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]];
iiylax = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {y > x > 0}]
ii2 = Normal[Series[Integrate[iiylax, {y, x + mu^2, Infinity}, 
     Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]];
ResbM = Integrate[FullSimplify[ii1 + ii2], {x, 0, Infinity}, 
  Assumptions -> {M > mu > 0}]
M = Sqrt[2];
Resb2 = ResbM;
M = 1;
Resb1 = ResbM;
SResb = FullSimplify[(Resb2 - 2 Resb1)/16/Pi^2]
M =.
Normal[Series[M^6/(k^2 + q^2 - 2 k q Cos[the])/(k^2 + al^2 p^2 - 
        2 al k p Cos[bet] + M^2)/(k^2 + M^2)/(q^2 + M^2), {p, 0, 2}]];
ixyan = Integrate[%, {bet, 0, 2 Pi}];
iixlay = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {x > y > 0}]
ii1 = Normal[Series[Integrate[iixlay, {y, 0, x - mu^2}, 
     Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]];
iiylax = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {y > x > 0}]
ii2 = Normal[Series[Integrate[iiylax, {y, x + mu^2, Infinity}, 
     Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]];
RescM = Integrate[FullSimplify[ii1 + ii2], {x, 0, Infinity}, 
  Assumptions -> {M > mu > 0}]
M = Sqrt[2];
Resc2 = RescM;
M = 1;
Resc1 = RescM;
SResc = FullSimplify[(Resc2 - 2 Resc1)/16/Pi^2]
M =.
Normal[Series[M^4/(k^2 + q^2 - 2 k q Cos[the])/(k^2 + al^2 p^2 - 
       2 al k p Cos[bet] + M^2)/(q^2 + M^2), {p, 0, 2}]];
ixyan = Integrate[%, {bet, 0, 2 Pi}];
iixlay = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {x > y > 0}]
ii1 = Normal[Series[Integrate[iixlay, {y, 0, x - mu^2}, 
     Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]];
iiylax = Integrate[ixyan, {the, 0, 2 Pi}, Assumptions -> {y > x > 0}]
ii2 = Normal[Series[Integrate[iiylax, {y, x + mu^2, Infinity}, 
     Assumptions -> {M^2 > x > mu^2 > 0}], {mu, 0, 0}]];
ResfM = Integrate[FullSimplify[ii1 + ii2], {x, 0, Infinity}, 
  Assumptions -> {M > mu > 0}]
M = Sqrt[2];
Resf2 = ResfM;
M = 1;
Resf1 = ResfM;
SResf = FullSimplify[(Resf2 - 2 Resf1)/16/Pi^2]
M =.
FullSimplify[SResa + 2 SResb - 4 SResc + SResf, 
 Assumptions -> {mu > 0}]
FullSimplify[% 48 Pi/(2 Pi)^2, Assumptions -> {mu > 0}]
(* gives -5 p^2/48 *)
\end{verbatim}

\end{document}
